SparseLNR: Accelerating Sparse Tensor Computations Using Loop Nest Restructuring

Sparse tensor algebra computations have become important in many real-world applications like machine learning, scientific simulations, and data mining. Hence, automated code generation and performance optimizations for tensor algebra kernels are paramount. Recent advancements such as the Tensor Algebra Compiler (TACO) greatly generalize and automate the code generation for tensor algebra expressions. However, the code generated by TACO for many important tensor computations remains suboptimal due to the absence of a scheduling directive to support transformations such as distribution/fusion. This paper extends TACO's scheduling space to support kernel distribution/loop fusion in order to reduce asymptotic time complexity and improve locality of complex tensor algebra computations. We develop an intermediate representation (IR) for tensor operations called branched iteration graph which specifies breakdown of the computation into smaller ones (kernel distribution) and then fuse (loop fusion) outermost dimensions of the loop nests, while the innermost dimensions are distributed, to increase data locality. We describe exchanges of intermediate results between space iteration spaces, transformation in the IR, and its programmatic invocation. Finally, we show that the transformation can be used to optimize sparse tensor kernels. Our results show that this new transformation significantly improves the performance of several real-world tensor algebra computations compared to TACO-generated code.

==> plots/eval_plots/speedup-4bars.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd 
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42

color1 = (148/255.0,  53/255.0,  65/255.0)
color2 = (80/255.0, 132/255.0, 167/255.0)
dark_blue = (0/255.0, 0/255.0, 139/255.0)
color3 = (255/255.0, 105/255.0, 180/255.0)
violet_red = (199/255.0, 21/255.0, 133/255.0)
color4 = (81/255.0, 196/255.0, 112/255.0)
dark_green = (0/255.0, 100/255.0, 0/255.0)

# plot_alu('2dspeedup', 8, 7, 0.25, 5.0, 2.5)
def plot_alu(filename, nreal, width, w, h, rotation=30, text_placement=0):
    df = pd.read_csv(filename+'.csv', sep = '\t')
    print(df)
    # return

    benchmarks = list(df['Dataset'][:])
    n = nreal

    fig, ax = plt.subplots(figsize=(20,20))
    # ax.spines['left'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)

    index = np.arange(n)
    plt.bar(index + -1 * width, list(df['SparseLNR'][:]), width, label='SparseLNR', color=color1, alpha=.99, hatch="////") 
    
    max_list = list(map(min, zip(list(df['TACO-Separate1'][:]), [2.5] * n)))
    plt.bar(index +  0 * width, max_list, width, label='TACO-Separate1', color=color2) 
    for i, v in enumerate([2.5] * n):
        if (df['TACO-Separate1'][i] > 2.5) :
            plt.text(i + -2.0 * width, 2.35, '%.1f' % df['TACO-Separate1'][i], fontsize='medium', fontweight='bold', color=dark_blue)

    max_list = list(map(min, zip(list(df['TACO-Separate2'][:]), [2.5] * n)))
    plt.bar(index +  1 * width, max_list, width, label='TACO-Separate2', color=color3) 
    for i, v in enumerate([2.5] * n):
        if (df['TACO-Separate2'][i] > 2.5) :
            plt.text(i + -0.3 * width, 2.52, '%.1f' % df['TACO-Separate2'][i], fontsize='medium', fontweight='bold', color=violet_red)
    
    max_list = list(map(min, zip(list(df['TACO-Original'][:]), [2.5] * n)))
    plt.bar(index +  2 * width, max_list, width, label='TACO-Original', color=color4)
    for i, v in enumerate([2.5] * n):
        if (df['TACO-Original'][i] > 2.5) :
            plt.text(i + 2 * width, 2.52, '%.1f' % df['TACO-Original'][i], fontsize='medium', fontweight='bold', color=dark_green)

    plt.axhline(y=1.0, color='black', linestyle='dotted') 
    # plt.axhline(y=0.5, color='white', linestyle='solid', linewidth=0.5)
    # plt.axhline(y=1.5, color='white', linestyle='solid', linewidth=0.5) 
    # plt.axhline(y=2.0, color='white', linestyle='solid', linewidth=0.5) 
    
    plt.ylim(0, 2.55)
    plt.xlim(-0.75, n-0.25)
    
    plt.ylabel('Normalized Execution Time', fontsize='large')
    plt.xticks(index, benchmarks, fontsize='small', rotation=rotation)
    plt.yticks([0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.5], fontsize='medium')
    plt.setp(ax.get_yticklabels()[-1], visible=False)
    plt.legend(loc='upper center', ncol=2, fontsize='medium') 
    # plt.legend(bbox_to_anchor=(0.4,0.8), loc="upper right")
    # plt.legend(loc='upper center', bbox_to_anchor=(0, 1.02, 1, 1.02), ncol=3, fontsize='small')
    # plt.legend(bbx_to_anchor)

    print('hih hih')
        
    plt.tight_layout()
    plt.gcf().set_size_inches(w,h)
    plt.gcf().savefig(filename+'.pdf', format='pdf', bbox_inches='tight', pad_inches=0)
    plt.clf()

if __name__ == "__main__":
    plot_alu('ttm-ttm-1', 5, 0.2, 5.0, 2.5, rotation=20, text_placement=0.5)
    plot_alu('ttm-ttm-64', 5, 0.2, 5.0, 2.5, rotation=20, text_placement=0.5)
    



==> plots/eval_plots/speedup.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd 
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42

color1 = (148/255.0,  53/255.0,  65/255.0)
color2 = (80/255.0, 132/255.0, 167/255.0)
color3 = (81/255.0, 196/255.0, 112/255.0)
dark_green = (0/255.0, 100/255.0, 0/255.0)
dark_blue = (0/255.0, 0/255.0, 139/255.0)

# plot_alu('2dspeedup', 8, 7, 0.25, 5.0, 2.5)
def plot_alu(filename, nreal, width, w, h, rotation=30, text_placement=0, decimals = '%.1f'):
    df = pd.read_csv(filename+'.csv', sep = '\t')
    print(df)
    # return

    benchmarks = list(df['Dataset'][:])
    n = nreal

    fig, ax = plt.subplots(figsize=(20,20))
    # ax.spines['left'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)

    index = np.arange(n)
    plt.bar(index + -1 * width, list(df['SparseLNR'][:]), width, label='SparseLNR', color=color1, alpha=.99, hatch="////") 
    
    max_list = list(map(min, zip(list(df['TACO-Separate'][:]), [2.5] * n)))
    plt.bar(index +  0 * width, max_list, width, label='TACO-Separate', color=color2) 
    for i, v in enumerate([2.5] * n):
        if (df['TACO-Separate'][i] > 2.5) :
            plt.text(i + -2.35 * width, 2.32, decimals % df['TACO-Separate'][i], fontsize='small', fontweight='bold',color=dark_blue)
    
    max_list = list(map(min, zip(list(df['TACO-Original'][:]), [2.5] * n)))
    plt.bar(index +  1 * width, max_list, width, label='TACO-Original', color=color3)
    for i, v in enumerate([2.5] * n):
        if (df['TACO-Original'][i] > 2.5) :
            plt.text(i + text_placement * width, 2.52, decimals % df['TACO-Original'][i], fontsize='medium',  fontweight='bold',color=dark_green)

    plt.axhline(y=1.0, color='black', linestyle='dotted') 
    # plt.axhline(y=0.5, color='white', linestyle='solid', linewidth=0.1)
    # plt.axhline(y=1.5, color='white', linestyle='solid', linewidth=0.1) 
    # plt.axhline(y=2.0, color='white', linestyle='solid', linewidth=0.1) 
    
    plt.ylim(0, 2.55)
    plt.xlim(-0.75, n-0.25)
    
    plt.ylabel('Normalized Execution Time', fontsize='large')
    plt.xticks(index, benchmarks, fontsize='small', rotation=rotation)
    plt.yticks([0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.1], fontsize='medium')
    plt.setp(ax.get_yticklabels()[-1], visible=False)
    plt.legend(loc='upper center', ncol=3, fontsize='medium') 
    # plt.legend(bbox_to_anchor=(0.4,0.8), loc="upper right")
    # plt.legend(loc='upper center', bbox_to_anchor=(0, 1.02, 1, 1.02), ncol=3, fontsize='small')
    # plt.legend(bbx_to_anchor)

    print('hih hih')
        
    plt.tight_layout()
    plt.gcf().set_size_inches(w,h)
    plt.gcf().savefig(filename+'.pdf', format='pdf', bbox_inches='tight', pad_inches=0)
    plt.clf()

if __name__ == "__main__":
    plot_alu('sddmm-spmm-1', 13, 0.25, 6.0, 2.5)
    plot_alu('sddmm-spmm-64', 13, 0.25, 6.0, 2.5)
    
    plot_alu('spgemmh-gemm-1', 13, 0.25, 6.0, 2.5)
    plot_alu('spgemmh-gemm-64', 13, 0.25, 6.0, 2.5)
    
    plot_alu('spmm-gemm-1', 13, 0.25, 6.0, 2.5)
    plot_alu('spmm-gemm-64', 13, 0.25, 6.0, 2.5)
    
    plot_alu('sddmm-spmm-gemm-1', 13, 0.25, 6.0, 2.5, decimals = '%.0f')
    plot_alu('sddmm-spmm-gemm-64', 13, 0.25, 6.0, 2.5, decimals = '%.0f')

    plot_alu('mttkrp-gemm-1', 5, 0.25, 5.0, 2.5, rotation=20, text_placement=0.5)
    plot_alu('mttkrp-gemm-64', 5, 0.25, 5.0, 2.5, rotation=20, text_placement=0.5)



==> plots/heatmaps/heatmap.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import seaborn as sns
matplotlib.rcParams['pdf.fonttype'] = 42

def plot_heatmap(filename):
    df= pd.read_csv(filename+'.csv', sep = '\t')

    fig, ax = plt.subplots(figsize=(6,6))
    res = sns.heatmap(df, 
        xticklabels=['16','32','64','128','256','512'],
        yticklabels=['512','256','128','64','32','16'],
        cbar_kws={'label': 'Speedup'})

    res.figure.axes[-1].yaxis.label.set_size(16)
    cax = plt.gcf().axes[-1]
    cax.tick_params(labelsize=16)

    res.set_xticklabels(res.get_xmajorticklabels(), fontsize = 18)
    res.set_yticklabels(res.get_ymajorticklabels(), fontsize = 18)
    res.set_xlabel('L Dimension', fontsize = 18)
    res.set_ylabel('K Dimension', fontsize = 18)

    # ax.set_title('Speedup with varying inner dimensions')
    print(df)

    # plt.imshow(df,cmap='hot',interpolation='nearest')
    # plt.show()
    plt.gcf().savefig(filename+'.pdf', format='pdf', bbox_inches='tight', pad_inches=0)
    plt.clf()


if __name__ == "__main__":
    plot_heatmap('heatmap_with_taco_separate')
    plot_heatmap('heatmap_with_taco_original')

==> plots/scaling_plots/scaling.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd 
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42

color1 = (148/255.0,  53/255.0,  65/255.0)
color2 = (80/255.0, 132/255.0, 167/255.0)
color3 = (81/255.0, 196/255.0, 112/255.0)

def plot_alu(filename, w, h):
    df = pd.read_csv(filename+'.csv', sep = '\t')
    print(df)

    fig, ax = plt.subplots(figsize=(20,20))
    ax.spines['left'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)

    threads = list(df['Threads'][:])
    sparseLNR = list(df['SparseLNR'][:])
    separate = list(df['TACO-Separate'][:])
    original = list(df['TACO-Original'][:])
    index = np.arange(len(sparseLNR))

    plt.plot(index, sparseLNR, marker='.', label = "SparseLNR")
    plt.plot(index, separate, marker='.', label = "TACO-Separate")
    plt.plot(index, original, marker='.', label = "TACO-Original")
    
    plt.xlabel('Number of Threads', fontsize='large')
    plt.ylabel('Speedup over TACO-Original\nsingle-thread execution', fontsize='large')
    plt.xticks(index, threads, fontsize='large')
    plt.legend(loc='best', fontsize='large') 
        
    plt.tight_layout()
    plt.gcf().set_size_inches(w,h)
    plt.gca().yaxis.grid()
    plt.gcf().savefig(filename+'.pdf', format='pdf', bbox_inches='tight', pad_inches=0)
    plt.clf()

if __name__ == "__main__":
    plot_alu('webbase-speedup-threading', 5.0, 2.5)
    plot_alu('circuit5M-speedup-threading', 5.0, 2.5)
    

